Superelliptic curves with many automorphisms and CM Jacobians

Let $\mathcal{C}$ be a smooth, projective, genus $g\geq 2$ curve, defined over $\mathbb{C}$. Then $\mathcal{C}$ has \emph{many automorphisms} if its corresponding moduli point $p \in \mathcal{M}_g$ has a neighborhood $U$ in the complex topology, such that all curves corresponding to points in $U \setminus \{p \}$ have strictly fewer automorphisms than $\mathcal{C}$. We compute completely the list of superelliptic curves having many automorphisms. For each of these curves, we determine whether its Jacobian has complex multiplication. As a consequence, we prove the converse of Streit's complex multiplication criterion for these curves.

==> anc/frobenius_polynomials.sage <==
## Parts of this program are (strongly) based on FrobeniusMinimalPolynomials.sage from the paper "Hyperelliptic Curves with Many Automorphisms" by Nicolas Mueller and Richard Pink.

# This function calculates the minimal polynomial
# of the Frobenius endomorphism of the reduction at p of the jacobian 
# of the superelliptic curve X with the affine equation y^n=f(x) for a
# separable monic polynomial f where p does not divide n.

def getFrobeniusMinimalPolynomial(f, p, n):
        K = f.base_ring()
        Kp = K.residue_field(p)
        Rp.<xp> = Kp[]
        
        # We define the reduction X_p of X at p.
        # If X does not have good reduction, there is an error.
        fp = f.change_ring(Kp).substitute(x=xp)
        Xp = CyclicCover(n, fp)
        # We calculate the characteristic polynomial of the Frobenius 
        # of Jac(X_p)
        fr = Xp.frobenius_polynomial() 
        # The minimal polynomial is the radical of the characteristic polynomial
        frob_min_poly = fr.radical()
        return frob_min_poly

# Given a superelliptic curve with affine equation y^n=f(x) and a prime p,
# this function computes a polynomial new_fr such that E_{f_p}' = QQ[x]/new_fr.
# The polynomial new_fr is printed, along with its factorization.
# The polynomial f(x) is required to be separable and monic.

def getEfpPrime(f, p, n):       
        # We first calculate the primes at which X has bad reduction.  These are the primes p for which p divides n or for which two roots of f collide mod p.
        K = f.base_ring()
        R.<x,y> = K[]
        S = ZZ[x]
        f = R(f)
        curveBadRedPrimes = [p[0] for p in f.univariate_polynomial().discriminant().norm().factor()]
        for i in n.factor():
                curveBadRedPrimes.append(i[0])
        
        if p in curveBadRedPrimes:
                print("The curve has bad reduction at", p, "!")
                return None 
                
        pp = K.primes_above(p)[0]
        fr = getFrobeniusMinimalPolynomial(f, pp, n)
        new_fr = getEfpPrimeFromFrobeniusMinimalPolynomial(fr)
        fr_factored = new_fr.factor()
        print(pp, "has E_{f_p}' generated by", new_fr, "which factors as", fr_factored)
        return new_fr

# This function also computes a polynomial new_fr such that E_{f_p}' = QQ[x]/new_fr, but it requires the
# minimal polynomial fr of Frobenius to be given as the input.
# For C_29' and C_66', we get the minimal polynomial of Frobenius from magma, so we call this function directly.

def getEfpPrimeFromFrobeniusMinimalPolynomial(fr):      
    K = fr.base_ring()
    R.<x,y> = K[]
    S = ZZ[x]
    fr = R(fr)

    # The roots of fbar are the ratios of the roots of fr.
    fbar = (fr.subs(x=y)).resultant(fr.subs(x=x*y),y)
    assert fbar.denominator() == 1
                
    # fbar has a non-trivial root of unity as a root if and only if
    # it has a cyclotomic factor that is not x-1.
    # We define cyclotomic_index to be the lcm of the degrees of these cyclotomic factors.
        
    factors = S(fbar.numerator()).factor()
    cyclotomic_index_list = []
    for g in factors:
        a = S(g[0]).is_cyclotomic(certificate=True)
        if a != 0:
           cyclotomic_index_list.append(a)
    cyclotomic_index = lcm(cyclotomic_index_list)

    # In the ring S/(fr) = ZZ[x]/(fr), calculate the minimal polynomial new_fr of x^(cyclotomic_index).
    # Then QQ[x]/new_fr is the algebra E_{f_p}' from Pink-Mueller.
    A = S.quo(fr)
    new_fr = A(x^cyclotomic_index).minpoly()

    fr_factored = new_fr.factor()
    print("E_{f_p}' is generated by", new_fr, "which factors as", fr_factored)
    return new_fr

##############################################
K = CyclotomicField(1)
R.<x> = K[]
t4  = x*(x^4-1)
r4  = x^12-33*x^8-33*x^4+1
s4  = x^8+14*x^4+1
r5  = x^20-228*x^15+494*x^10+228*x^5+1
s5  = x*(x^10+11*x^5-1)
t5  = x^30+522*x^25-10005*x^20-10005*x^10-522*x^5+1

# First, we do a sample computation from C_5', which has equation y^3 = x^6 - 33x^4 - 33x^2 + 1.
# We calculate E_{f_17}.
f = x^6 - 33*x^4 - 33*x^2 + 1
g_5_17 = getEfpPrime(f, 17, 3)

###########################################################################################################################
# E_{f_p}' is generated by x^3 + 15*x^2 + 255*x + 4913 which factors as (x + 17) * (x^2 - 2*x + 289)
# Fractional ideal (17) has E_{f_p}' generated by x^3 + 15*x^2 + 255*x + 4913 which factors as (x + 17) * (x^2 - 2*x + 289)
###########################################################################################################################

# Since 2^2 - 4*289 = -4*288 = -24^2 * 2, the QQ-algebra in one variable with minimal polynomial g_5_17 is isomorphic
# to QQ x QQ(sqrt(-2)).
# The other computations for C_2, C_5', C_6', C_26', C_33', and C_43' are similar. 

# Now, we carry out the relevant Frobenius calculations for C_29' and C_66'.  
# radical_of_zeta-numerator_i_p is the radical of the numerator of the zeta function of C_i' modulo the prime p.
# This is computed using ZetaFunction from magma.

radical_of_zeta_numerator_29_19 = (130321*x^8 - 361*x^4 + 1)*(2213314919066161*x^24 + 90614249*x^12 + 1)

radical_of_zeta_numerator_29_53 = (22164361129*x^12 + 5854736902*x^11 + 1443958023*x^10 + 94983526*x^9 -
1932592*x^8 - 5430645*x^7 - 776645*x^6 - 102465*x^5 - 688*x^4 + 638*x^3
+ 183*x^2 + 14*x + 1)*(491258904256726154641*x^24 - 101959395223094107567*x^23 -
29031320080675166134*x^22 + 9236038293454170267*x^21 +
607343279962826555*x^20 - 409842620155451256*x^19 +
9034393075430561*x^18 + 11712221766584503*x^17 - 1067449448204871*x^16 -
211438274718817*x^15 + 39315539519956*x^14 + 1663753727492*x^13 -
899260159343*x^12 + 31391579764*x^11 + 13996276084*x^10 - 1420221221*x^9
- 135283191*x^8 + 28006571*x^7 + 407609*x^6 - 348888*x^5 + 9755*x^4 +
2799*x^3 - 166*x^2 - 11*x + 1)

radical_of_zeta_numerator_66_13 = (13*x^2 + 1)*(169*x^4 - 13*x^2 + 1)*(28561*x^8 - 2197*x^6 + 169*x^4 - 13*x^2 + 1)*(815730721*x^16 + 62748517*x^14 - 371293*x^10 - 28561*x^8 - 2197*x^6 + 13*x^2 + 1)*(6864377172744689378196133203444067624537070830997366604446306636401*x^120 + 99360293330039266588843583359920371119701044267630*x^90 + 2412226484873280436359544575186638*x^60 + 37923839137235870*x^30 + 1) 

radical_of_zeta_numerator_66_17 = (17*x^2 + 1)*(289*x^4 - 17*x^2 + 1)*(83521*x^8 - 4913*x^6 + 289*x^4 - 17*x^2 + 1)*(6975757441*x^16 + 410338673*x^14 - 1419857*x^10 - 83521*x^8 - 4913*x^6 + 17*x^2 + 1)*(67132880600101282948735355994194317620764746587861166986121564248710884801*x^120 - 21234987695894584270743897454637348204926401739926620712*x^90 + 17703136040578749177572803033082257313*x^60 - 2591697873219938088*x^30 + 1)

radical_of_zeta_numerator_66_37 = (37*x^2 + 1)*(1369*x^4 - 37*x^2 + 1)*(12362418571674990005188789747892179725009465609181423983066093556141310878146895432114356080401*x^120 + 645916110078083849643059588452669722290777540279360234799658708142690138935223497226780895*x^114 + 21453021681259865527360176677622160495186827035667814900505962446888348198421940719775*x^108 + 646414436835049341439874002243669161191782812671413337060506299680030311129468635*x^102 + 20848625612618516844523758290554860571472972693632097221659183483119811376444*x^96 + 546856631836924582357011615322095416410899202475674227868563911611577342*x^90 + 13275623521878935924201897235481952906061290093089380571948255621321*x^84 + 316152916208633701994574073523980060039462057183630794343530970*x^78 + 7454513498404112077668456491994110513617414716804645832480*x^72 + 154266288672816535503183281212547635622631087477884088*x^66 + 3089493687093931982335622837819748925763870795183*x^60 + 60125774958578810615182501795945631404471032*x^54 + 1132396756317055793310795982868114210080*x^48 + 18718289459261922594450653075773930*x^42 + 306346942578768945231257342761*x^36 + 4918376392193055475988558*x^30 + 73082831332689721084*x^24 + 883158466020915*x^18 + 11423671775*x^12 + 134055*x^6 + 1)

radical_of_zeta_numerator_66_47 = (12063348350820368238715343*x^30 + 4725085247009084961768*x^25 + 774641012089807267*x^20 + 68043828378416*x^15 + 3377623181*x^10 + 89832*x^5 + 1)*(255469668928123374108644910651427799769207149264929491881570787640463510101639798148551353699757014328036233174893894245084943*x^150 - 57315118898697716542772676244303700971021290462528718034285975570649373015431612051338712393539473982247088299511096112446*x^145 + 5189357268904277664618041932691815278100795910382480589676683659485356911215849866838702534467399855468089138837445327*x^140 - 175860300781989030067484489420226835781599569867455416016262308361972854166988376313320675222728591231105535825188*x^135 - 13009676455557776322603847988190770945966433936596052925766979914952690631881201810747141217753154267039954157*x^130 + 2431189717061879792557194219222574781492041164741262187821986068087121668732256581715633267358472810419798*x^125 - 140016414262240038302089227705443554424337730517611858985855628383375242085562921996150956272148181485*x^120 - 3541163139469965991877442636721812395162961530231065447445050029692340261590072436600333693152904*x^115 + 1080691823479811458002712274671075960603146974790292952039865979379753355001230717918974019199*x^110 - 73095705798406801274523665189189254380888321818849599419024172727619628377870413847978382*x^105 + 954086549571044037351912724329406049969969969108197533002217837695411574824639467743*x^100 + 307667297452234782598131151494555374082213121147320025878006158162596045987035364*x^95 - 30218302897019669854247936877501462204529168725511308368275542728059441627205*x^90 + 792387243324567953680702523881021545711147094240083198592886025177218294*x^85 + 69342986576838251270781430879018743125031691713062373732961089362139*x^80 - 8049326570653394625622145385920635817014656372496776069681858672*x^75 + 302352283504642642038339342957742014959286607504223424113877*x^70 + 15064644788660619627777773076023907772499899790740862006*x^65 - 2504968108208918096879667907546372367421024697771435*x^60 + 111204965062120971277407421582429400281083041764*x^55 + 1503631187186376107117609060316778155005649*x^50 - 502291843448063732857325742054097354318*x^45 + 32379999510783252595925319901502993*x^40 - 462627683755762163564877613704*x^35 - 79758200029664854354368355*x^30 + 6038456657626279255702*x^25 - 140891343200791299*x^20 - 8304171991588*x^15 + 1068446561*x^10 - 51454*x^5 + 1)

# Take the reciprocal polynomials
r_29_19 = radical_of_zeta_numerator_29_19(1/x)*x^32
r_29_53 = radical_of_zeta_numerator_29_53(1/x)*x^36
r_66_13 = radical_of_zeta_numerator_66_13(1/x)*x^150
r_66_17 = radical_of_zeta_numerator_66_17(1/x)*x^150
r_66_37 = radical_of_zeta_numerator_66_37(1/x)*x^126
r_66_47 = radical_of_zeta_numerator_66_47(1/x)*x^180

#If r_i_p is of the form f(x^m), replace this with f(x) (see beginning of section 5.3)
S = R.quo(r_29_19)
f_29_19 = S(x^4).minpoly()

f_29_53 = r_29_53

S = R.quo(r_66_13)
# r_66_13 is actually a polynomial in x^30
f_66_13 = S(x^30).minpoly()

S = R.quo(r_66_17)
# r_66_17 is actually a polynomial in x^30
f_66_17 = S(x^30).minpoly()

S = R.quo(r_66_37)
# f_66_37 is actually a polynomial in x^6
f_66_37 = S(x^6).minpoly()

S = R.quo(r_66_47)
# The function below would take a while to run --- we just replaced all the exponents in radical_of_zeta_numerator_66_47 by hand.
# f_66_47 = S(x^5).minpoly()
f_66_47 = (12063348350820368238715343*x^6 + 4725085247009084961768*x^5 + 774641012089807267*x^4 + 68043828378416*x^3 + 3377623181*x^2 + 89832*x + 1)*(255469668928123374108644910651427799769207149264929491881570787640463510101639798148551353699757014328036233174893894245084943*x^30 - 57315118898697716542772676244303700971021290462528718034285975570649373015431612051338712393539473982247088299511096112446*x^29 + 5189357268904277664618041932691815278100795910382480589676683659485356911215849866838702534467399855468089138837445327*x^28 - 175860300781989030067484489420226835781599569867455416016262308361972854166988376313320675222728591231105535825188*x^27 - 13009676455557776322603847988190770945966433936596052925766979914952690631881201810747141217753154267039954157*x^26 + 2431189717061879792557194219222574781492041164741262187821986068087121668732256581715633267358472810419798*x^25 - 140016414262240038302089227705443554424337730517611858985855628383375242085562921996150956272148181485*x^24 - 3541163139469965991877442636721812395162961530231065447445050029692340261590072436600333693152904*x^23 + 1080691823479811458002712274671075960603146974790292952039865979379753355001230717918974019199*x^22 - 73095705798406801274523665189189254380888321818849599419024172727619628377870413847978382*x^21 + 954086549571044037351912724329406049969969969108197533002217837695411574824639467743*x^20 + 307667297452234782598131151494555374082213121147320025878006158162596045987035364*x^19 - 30218302897019669854247936877501462204529168725511308368275542728059441627205*x^18 + 792387243324567953680702523881021545711147094240083198592886025177218294*x^17 + 69342986576838251270781430879018743125031691713062373732961089362139*x^16 - 8049326570653394625622145385920635817014656372496776069681858672*x^15 + 302352283504642642038339342957742014959286607504223424113877*x^14 + 15064644788660619627777773076023907772499899790740862006*x^13 - 2504968108208918096879667907546372367421024697771435*x^12 + 111204965062120971277407421582429400281083041764*x^11 + 1503631187186376107117609060316778155005649*x^10 - 502291843448063732857325742054097354318*x^9 + 32379999510783252595925319901502993*x^8 - 462627683755762163564877613704*x^7 - 79758200029664854354368355*x^6 + 6038456657626279255702*x^5 - 140891343200791299*x^4 - 8304171991588*x^3 + 1068446561*x^2 - 51454*x + 1)

f_66_47 = f_66_47(1/x)*x^36

# Check that we did this right
f_66_47(x^5) == r_66_47

################
# Output: True
################


# Now we build the minimal polynomials generating the Q-algebras E_{f_p}'
g_29_19 = getEfpPrimeFromFrobeniusMinimalPolynomial(f_29_19)      

g_29_53 = getEfpPrimeFromFrobeniusMinimalPolynomial(f_29_53)      

g_66_13 = getEfpPrimeFromFrobeniusMinimalPolynomial(f_66_13)      

g_66_17 = getEfpPrimeFromFrobeniusMinimalPolynomial(f_66_17)      

g_66_37 = getEfpPrimeFromFrobeniusMinimalPolynomial(f_66_37)      

# This one takes a few minutes to run.
g_66_47 = getEfpPrimeFromFrobeniusMinimalPolynomial(f_66_47)      

# By factoring the g_i_p, we can determine the Q-algebras E_{f_p}'
# We include here the example for g_66_47
g_66_47.factor()

# g_66_47 has factors of degrees 6 and 30.
degree_6_factor = g_66_47.factor()[0][0]
degree_30_factor = g_66_47.factor()[1][0]

K_47.<a> = NumberField(degree_6_factor)
L_47.<b> = NumberField(degree_30_factor)

# The Q-algebra E_{f_47} for C_66' is thus isomorphic to K_47 x L_47.
# We check that K_47 embeds into L_47 by checking that degree_6_factor splits completely over L_47:
S.<x> = L_47[]
len(S(degree_6_factor).factor())

###########################
# Output: 6
###########################

# Now we check that K_47 and L_13 are linearly disjoint.

g_66_13.factor()

#g_66_13 has factors of degrees 1 and 4.
degree_4_factor = g_66_13.factor()[1][0]

# Degree 4 factor is the minimal polynomial of a generator of L_13.
# We check to see that it remains irreducible over K_47.
S.<x> = K_47[]
S(degree_4_factor).is_irreducible()

##############
# Output: True
##############


==> anc/stable_reduction.sage <==
## The first two functions here are taken directly from the code in Nicolas Mueller's Masters Thesis

# Note: pi here can be either a prime ideal or the generator of a prime ideal
def findChildCircles(points, pi):
    if len(points)<2:
        raise Exception("At least two points needed")
    circles = set()
    pointsLeft = set(points)
    while pointsLeft:
        p = next(iter(pointsLeft))
        minValDist = min({(p-q).ord(pi) for q in points})
        c = frozenset({q for q in points if (p-q).ord(pi) > minValDist})
        circles.add(c)
        pointsLeft = pointsLeft.difference(c)
    return circles

# Creates the dual graph of the stable reduction (modulo pi) of P^1 marked with branchpoints. 
def createAssociatedTree(branchPoints , pi):
    if len(branchPoints)<3:
        raise Exception("At least 3 points are required")
    if len(set(branchPoints)) < len(branchPoints):
        raise Exception("Points must be pairwise different")
    K = branchPoints[0].parent()
    if not K.is_field() or K.characteristic() > 0:
        raise Exception("The points must lie in a field of characteristic 0")
    for p in branchPoints:
        if p.parent() != K:
            raise Exception("Base field must be same for all points")
#    if pi.parent() != K or not pi.is_prime():
    if not pi.is_prime():
        raise Exception("pi must be a prime in the base field")
    T = DiGraph()
    v0 = frozenset(branchPoints)
    T.add_vertex(frozenset(branchPoints))
    to_process = [v0]
    while to_process:
        current = to_process.pop()
        if len(current) == 1:
            continue
        circles = findChildCircles(current ,pi)
        for c in circles:
            cfrozen = frozenset(c)
            T.add_path([current ,cfrozen])
            to_process.append(cfrozen)
    return T

t4  = x*(x^4-1)
r4  = x^12-33*x^8-33*x^4+1
s4  = x^8+14*x^4+1
r5  = x^20-228*x^15+494*x^10+228*x^5+1
s5  = x*(x^10+11*x^5-1)
t5  = x^30+522*x^25-10005*x^20-10005*x^10-522*x^5+1
r4s4 = r4*s4
r4t4 = r4*t4
s4t4 = s4*t4
r4s4t4 = r4*s4*t4
r5s5 = r5*s5
r5t5 = r5*t5
s5t5 = s5*t5
r5s5t5 = r5*s5*t5


R.<x> = PolynomialRing(ZZ)
K4.<a4> = r4s4t4.splitting_field()
K5.<a5> = r5s5t5.splitting_field()

#f1 = x^2 + 3
# A root of f1 in K4 is 2*a4^4 - 1
#p4 = x^4 - 2*(2*a4^4 - 1)*x^2 + 1


r4_roots = r4.roots(ring=K4, multiplicities=False)
s4_roots = s4.roots(ring=K4, multiplicities=False)
t4_roots = t4.roots(ring=K4, multiplicities=False)
r4s4_roots = r4s4.roots(ring=K4, multiplicities=False)
r4t4_roots = r4t4.roots(ring=K4, multiplicities=False)
s4t4_roots = s4t4.roots(ring=K4, multiplicities=False)
r4s4t4_roots = r4s4t4.roots(ring=K4, multiplicities=False)
r5_roots = r5.roots(ring=K5, multiplicities=False)
s5_roots = s5.roots(ring=K5, multiplicities=False)
t5_roots = t5.roots(ring=K5, multiplicities=False)
r5s5_roots = r5s5.roots(ring=K5, multiplicities=False)
r5t5_roots = r5t5.roots(ring=K5, multiplicities=False)
s5t5_roots = s5t5.roots(ring=K5, multiplicities=False)
r5s5t5_roots = r5s5t5.roots(ring=K5, multiplicities=False)

# Our stable reductions are computed to characteristic 2.
I4 = K4.primes_above(2)[0]
I5 = K5.primes_above(2)[0]

r4_tree = createAssociatedTree(r4_roots,I4)
s4_tree = createAssociatedTree(s4_roots,I4)
t4_tree = createAssociatedTree(t4_roots,I4)
r4s4_tree = createAssociatedTree(r4s4_roots,I4)
r4t4_tree = createAssociatedTree(r4t4_roots,I4)
s4t4_tree = createAssociatedTree(s4t4_roots,I4)
r4s4t4_tree = createAssociatedTree(r4s4t4_roots,I4)
r5_tree = createAssociatedTree(r5_roots,I5)
s5_tree = createAssociatedTree(s5_roots,I5)
t5_tree = createAssociatedTree(t5_roots,I5)
r5s5_tree = createAssociatedTree(r5s5_roots,I5)
r5t5_tree = createAssociatedTree(r5t5_roots,I5)
s5t5_tree = createAssociatedTree(s5t5_roots,I5)
r5s5t5_tree = createAssociatedTree(r5s5t5_roots,I5)

# Draw the dual graphs of the trees created above.
P_r4 = r4_tree.plot(vertex_labels=False, layout='tree')
P_s4 = s4_tree.plot(vertex_labels=False, layout='tree')
P_t4 = t4_tree.plot(vertex_labels=False, layout='tree')
P_r4s4 = r4s4_tree.plot(vertex_labels=False, layout='tree')
P_r4t4 = r4t4_tree.plot(vertex_labels=False, layout='tree')
P_s4t4 = s4t4_tree.plot(vertex_labels=False, layout='tree')
P_r4s4t4 = r4s4t4_tree.plot(vertex_labels=False, layout='tree')
P_r5 = r5_tree.plot(vertex_labels=False, layout='tree')
P_s5 = s5_tree.plot(vertex_labels=False, layout='tree')
P_t5 = t5_tree.plot(vertex_labels=False, layout='tree')
P_r5s5 = r5s5_tree.plot(vertex_labels=False, layout='tree')
P_r5t5 = r5t5_tree.plot(vertex_labels=False, layout='tree')
P_s5t5 = s5t5_tree.plot(vertex_labels=False, layout='tree')
P_r5s5t5 = r5s5t5_tree.plot(vertex_labels=False, layout='tree')


==> anc/streit_program.gap <==
# Much of this is based on/copied from the analogous program by Mueller and Pink.

# This is the greatest integer function, which inexplicably seems not to be in GAP.
GreatestInt := function(n)
	    if n >= 0
	       then return Int(n);
	    elif IsInt(n)
	       then return n;
	    else
	       return Int(n) - 1;
	    fi;
end;  

# This function calculates a finite fixed point P of an automorphism T of P^1
# (given as a matrix), and the eigenvalue of T on the tangent space of P.
getZetaAndP:=function(F, T)
	local S, Si, diag, zeta, P;
	
	# We change coordinates, such that T acts on P^1 as T(x) = zeta*x
	S := Eigenvectors(F, T);
	if Length(S) < 2 then
		Print("The eigenvectors of T are not defined over F");
		return -1;
	fi;
	Si:=S^(-1);
	diag:=S*T*Si; 
	
	# The matrix diag=[[a,0],[0,b]] yields 
	# the Moebius transformation  az/b.
	zeta:=diag[1][1]/diag[2][2];
	
	# Which fixed point P of T did we map to 0 with coordinate
	# transformation? Since the coordinate transform is given by the 
	# Moebius transformation induced by S, we have P=S^(-1)(0),
	# when we view S^(-1) as a Moebius transformation.  In case P = infinity, we instead use the fixed point S^(-1)(infinity).
	# This requires inverting the eigenvalue.
	if Si[2][2] = 0 then
		P := Si[1][1]/Si[2][1];
		zeta := zeta^(-1);
	else
		P := Si[1][2]/Si[2][2];
	fi;
		
	return [zeta, P];
end;

# Let X be a superelliptic curve with affine equation y^n=f(x)
# for some separable polynomial f.
# INPUT:
#  - Gt is the lift of the reduced automorphism group G of X to SL_2(C).
#  - n is a natural number.
#  - f is a separable polynomial such that y^n=f(x) is an affine equation.
#    for X in the same coordinates as those given by Gt.
#  - F is the field in which the calculations take place.
# OUTPUT:
# For each conjugacy class C in the reduced automorphism group Gt of a degree n superelliptic curve, this function returns the sum of the characters that Sym^2 chi_X induces on
# each element in the preimage (in the automorphism group of the whole curve) of a representative element c in C.
getSymmetricSquareCharacterOnReducedAutomorphismGroup:=function(Gt, f, F, n)
	local G, p, cgsG, values, zeta, zetaorder, nthrootzeta, P, temp, pT, genus, j, exponent, k, T, x, y, charval, charval2, charvalsquared, sym2val, a, b, i;

	x := IndeterminateOfUnivariateRationalFunction(f);
	y   := X(Rationals,"y");;

	# Genus formula for a superelliptic curve of the form y^n = f(x) with f(x) separable.
	genus := (2 - n - Gcd(n,Degree(f)) + Degree(f)*(n-1))/2;

	# Shows GAP that Gt is a finite group, so that GAP can work with it more easily.
	IsFinite(Gt);;
	
	G := Gt/Group(-IdentityMat(2));
	p := NaturalHomomorphism(G); # The quotient map Gt -> G.
	
	# For each conjugacy class of G we take a representative in SL_2(C).
	cgsG := List(ConjugacyClasses(G),
	        c->PreImagesRepresentative(p, Representative(c)));
	values := [];
	# For each conjugacy class of G we calculate the value of
	# the character induced on G by Sym^2 chi_X
	for T in cgsG do
		pT := Image(p, T);
		
			temp := getZetaAndP(F,T);
			if not IsList(temp) then
				Print("Did not get a list!");
				return -1;
			fi;
			zeta := temp[1];
			P := temp[2];
			j := DescriptionOfRootOfUnity(zeta);
			zetaorder := j[1];
			exponent := j[2];
			nthrootzeta := E(zetaorder*n)^exponent;
			

			if Value(f,[x],[P])=0 then 
				k := 1;
			else
				k := 0;
			fi;

			# Formulas from Proposition 4.2
			charval2 := 0;
			charvalsquared := 0;
			for i in [0..n-1] do
			      	 charval := 0;
			      	 for b in [0..n-2] do
				 # b = n-2 is the largest possible value.
					for a in [0..GreatestInt(Degree(f) - 1 - (Degree(f)*(1+b) + Gcd(n, Degree(f)))/n)] do
			    		    charval := charval + nthrootzeta^((b-n+1)*k) * zeta^(a+1) * E(n)^(i*(b+1));
				    	    charval2 := charval2 + nthrootzeta^(2*((b-n+1)*k)) * zeta^(2*(a+1)) * E(n)^(2*i*(b+1));
					    
			  		od;
				od;
				charvalsquared := charvalsquared + charval^2;
			od;
			Add(values, (charvalsquared + charval2)/2);


			
	od;
	return ClassFunction(G, values);
end;


x   := X(Rationals,"x");;

# Define the polynomials
t4  := x*(x^4-1);;

p4  := x^4+2*E(4)*Sqrt(3)*x^2+1;;

r4  := x^12-33*x^8-33*x^4+1;;

s4  := x^8+14*x^4+1;;

r5  := x^20-228*x^15+494*x^10+228*x^5+1;;

s5  := x*(x^10+11*x^5-1);;

t5  := x^30+522*x^25-10005*x^20-10005*x^10-522*x^5+1;;

# We define the lifts of the reduced automorphism groups to SL_2(C).

# This function returns Shaska's lift of C_N to SL_2(C).
getCyclicGroupLift := function(N)
		   local M1, M2, SNl;
		   M1  := [[E(N),0],[0,1]];
		   M1  := M1 / RootsOfPolynomial(CF(2*N), x^2 - Determinant(M1))[1];
		   M2 := [[-1,0],[0,-1]];
		   SNl := Group(M1, M2);
		   return SNl;
end;


# This function returns Shaska's lift of D_N (the dihedral group of order 2N) to SL_2(C).
getDihedralGroupLift := function(N)
		   local M1, M2, M3, DNl;
		   M1  := [[E(N),0],[0,1]];
		   M1  := M1 / RootsOfPolynomial(CF(2*N), x^2 - Determinant(M1))[1];
		   M2  := [[0,E(4)],[E(4),0]];
		   M3  := [[-1,0],[0,-1]];
		   DNl := Group(M1,M2, M3);
 		   return DNl;
end;

# Define the lift of A4 to SL_2(C)

M1  := [[-E(4),0],[0,E(4)]];;
M2  := [[1,E(4)],[1,-E(4)]];;
M2  := M2 / RootsOfPolynomial(CF(4), x^2 - Determinant(M2))[1];;
A4l := Group(M1,M2);;

# Define the lift of S4 to SL_2(C)

M1 := [[E(4),0],[0,1]]/E(8);;
M2 := -[[1,-1],[1,1]];;
M2 := M2 / RootsOfPolynomial(CF(8), x^2 - Determinant(M2))[1];;
S4l := Group(M1,M2);;

# Define the lift of A5 to SL_2(C)

om := (-1+Sqrt(5))/2;;
M1 := [[E(5),0],[0,1]]/E(10);;
M2 := [[om,1],[1,-om]];;
M2 := M2 / RootsOfPolynomial(CF(5), x^2 - Determinant(M2))[1];;
A5l := Group(M1,M2);;

# For each curve X, we calculate the character of the reduced 
# automorphism group induced by the symmetric square of the character
# of the representation of Aut(X) on the holomorphic differentials and
# evaluate the condition given by Streit.

Print("p4:\n");
f := p4;;
for i in [4] do
    symX := getSymmetricSquareCharacterOnReducedAutomorphismGroup(A4l, f, 
                                                                CF(12), i);;
	Print("n=", i, ",", "<chiSymX,chiTriv> = ");
	Print(ScalarProduct(symX, TrivialCharacter(UnderlyingGroup(symX)))/i); 
	Print("\n");
od;


Print("t4*p4:\n");
f := t4 * p4;;
for i in [2, 5, 10] do
    symX := getSymmetricSquareCharacterOnReducedAutomorphismGroup(A4l, f, 
                                                                CF(12), i);;
	Print("n=", i, ",", "<chiSymX,chiTriv> = ");
	Print(ScalarProduct(symX, TrivialCharacter(UnderlyingGroup(symX)))/i); 
	Print("\n");
od;

Print("r4:\n");
f := r4;;
for i in [2, 3, 4, 6, 12] do
    symX := getSymmetricSquareCharacterOnReducedAutomorphismGroup(S4l, f, 
                                                                CF(24), i);;
	Print("n=", i, ",", "<chiSymX,chiTriv> = ");
	Print(ScalarProduct(symX, TrivialCharacter(UnderlyingGroup(symX)))/i); 
	Print("\n");
od;

Print("s4:\n");
f := s4;;
for i in [2, 4, 8] do
    symX := getSymmetricSquareCharacterOnReducedAutomorphismGroup(S4l, f, 
                                                                CF(24), i);;
	Print("n=", i, ",", "<chiSymX,chiTriv> = ");
	Print(ScalarProduct(symX, TrivialCharacter(UnderlyingGroup(symX)))/i); 
	Print("\n");
od;

Print("t4:\n");
f := t4;;
for i in [2, 3, 6] do
    symX := getSymmetricSquareCharacterOnReducedAutomorphismGroup(S4l, f, 
                                                                CF(24), i);;
	Print("n=", i, ",", "<chiSymX,chiTriv> = ");
	Print(ScalarProduct(symX, TrivialCharacter(UnderlyingGroup(symX)))/i); 
	Print("\n");
od;

Print("r4*s4:\n");
f := r4*s4;;
for i in [2, 4, 5, 10, 20] do
    symX := getSymmetricSquareCharacterOnReducedAutomorphismGroup(S4l, f, 
                                                                CF(24), i);;
	Print("n=", i, ",", "<chiSymX,chiTriv> = ");
	Print(ScalarProduct(symX, TrivialCharacter(UnderlyingGroup(symX)))/i); 
	Print("\n");
od;

Print("r4*t4:\n");
f := r4*t4;;
for i in [2, 3, 6, 9, 18] do
    symX := getSymmetricSquareCharacterOnReducedAutomorphismGroup(S4l, f, 
                                                                CF(24), i);;
	Print("n=", i, ",", "<chiSymX,chiTriv> = ");
	Print(ScalarProduct(symX, TrivialCharacter(UnderlyingGroup(symX)))/i); 
	Print("\n");
od;

Print("s4*t4:\n");
f := s4*t4;;
for i in [2, 3, 4, 6, 12] do
    symX := getSymmetricSquareCharacterOnReducedAutomorphismGroup(S4l, f, 
                                                                CF(24), i);;
	Print("n=", i, ",", "<chiSymX,chiTriv> = ");
	Print(ScalarProduct(symX, TrivialCharacter(UnderlyingGroup(symX)))/i); 
	Print("\n");
od;

Print("r4*s4*t4:\n");
f := r4*s4*t4;;
for i in [2, 13, 26] do
    symX := getSymmetricSquareCharacterOnReducedAutomorphismGroup(S4l, f, 
                                                                CF(24), i);;
	Print("n=", i, ",", "<chiSymX,chiTriv> = ");
	Print(ScalarProduct(symX, TrivialCharacter(UnderlyingGroup(symX)))/i); 
	Print("\n");
od;

Print("r5:\n");
f := r5;;
for i in [2, 4, 5, 10, 20] do
    symX := getSymmetricSquareCharacterOnReducedAutomorphismGroup(A5l, f, 
                                                                CF(60), i);;
	Print("n=", i, ",", "<chiSymX,chiTriv> = ");
	Print(ScalarProduct(symX, TrivialCharacter(UnderlyingGroup(symX)))/i); 
	Print("\n");
od;

Print("s5:\n");
f := s5;;
for i in [2, 3, 4, 6, 12] do
    symX := getSymmetricSquareCharacterOnReducedAutomorphismGroup(A5l, f, 
                                                                CF(60), i);;
	Print("n=", i, ",", "<chiSymX,chiTriv> = ");
	Print(ScalarProduct(symX, TrivialCharacter(UnderlyingGroup(symX)))/i); 
	Print("\n");
od;

Print("t5:\n");
f := t5;;
for i in [2, 3, 5, 6, 10, 15, 30] do
    symX := getSymmetricSquareCharacterOnReducedAutomorphismGroup(A5l, f, 
                                                                CF(60), i);;
	Print("n=", i, ",", "<chiSymX,chiTriv> = ");
	Print(ScalarProduct(symX, TrivialCharacter(UnderlyingGroup(symX)))/i); 
	Print("\n");
od;

Print("r5*s5:\n");
f := r5*s5;;
for i in [2, 4, 8, 16, 32] do
    symX := getSymmetricSquareCharacterOnReducedAutomorphismGroup(A5l, f, 
                                                                CF(60), i);;
	Print("n=", i, ",", "<chiSymX,chiTriv> = ");
	Print(ScalarProduct(symX, TrivialCharacter(UnderlyingGroup(symX)))/i); 
	Print("\n");
od;

Print("r5*t5:\n");
f := r5*t5;;
for i in [2, 5, 10, 25, 50] do
    symX := getSymmetricSquareCharacterOnReducedAutomorphismGroup(A5l, f, 
                                                                CF(60), i);;
	Print("n=", i, ",", "<chiSymX,chiTriv> = ");
	Print(ScalarProduct(symX, TrivialCharacter(UnderlyingGroup(symX)))/i); 
	Print("\n");
od;

Print("s5*t5:\n");
f := s5*t5;;
for i in [2, 3, 6, 7, 14, 21, 42] do
    symX := getSymmetricSquareCharacterOnReducedAutomorphismGroup(A5l, f, 
                                                                CF(60), i);;
	Print("n=", i, ",", "<chiSymX,chiTriv> = ");
	Print(ScalarProduct(symX, TrivialCharacter(UnderlyingGroup(symX)))/i); 
	Print("\n");
od;

Print("r5*s5*t5:\n");
f := r5*s5*t5;;
for i in [2, 31, 62] do
    symX := getSymmetricSquareCharacterOnReducedAutomorphismGroup(A5l, f, 
                                                                CF(60), i);;
	Print("n=", i, ",", "<chiSymX,chiTriv> = ");
	Print(ScalarProduct(symX, TrivialCharacter(UnderlyingGroup(symX)))/i); 
	Print("\n");
od;

